An Algebraic Framework for Runtime Verification

Runtime verification (RV) is a pragmatic and scalable, yet rigorous technique, to assess the correctness of complex systems, including cyber-physical systems (CPS). By measuring how robustly a CPS run satisfies a specification, RV allows in addition, to quantify the resiliency of a CPS to perturbations. In this paper we propose Algebraic Runtime Verification (ARV), a general, semantic framework for RV, which takes advantage of the monoidal structure of runs (w.r.t. concatenation) and the semiring structure of a specification automaton (w.r.t. choice and concatenation), to compute in an incremental and application specific fashion the resiliency measure. This allows us to expose the core aspects of RV, by developing an abstract monitoring algorithm, and to strengthen and unify the various qualitative and quantitative approaches to RV, by instantiating choice and concatenation with real-valued functions as dictated by the application. We demonstrate the power and effectiveness of our framework on two case studies from the automotive domain.

==> evaluation/alena_benchmark/plotfromfile.m <==
close all;
clear all;

Array = csvread('req3\Qualitative\negRho.txt');
%inputs
col1 = Array(:, 1);
%QUALITATIVE
col2 = Array(:, 2);
col2 = -(col2);

Array = csvread('req3\Qualitative\posRho.txt');
COL2 = Array(:, 2);

%QUANTITATIVE
Array = csvread('req3\Quantitative\negRho.txt');
col2Q = Array(:, 2);
col2Q = -(col2Q);

Array = csvread('req3\Quantitative\posRho.txt');
COL2Q = Array(:, 2);


%MAX
Array = csvread('req3\MAX\negRho.txt');
col2QMAX = Array(:, 2);
col2QMAX = -(col2QMAX);

Array = csvread('req3\MAX\posRho.txt');
COL2QMAX = Array(:, 2);



subplot(2,2,1);

hold on;
plot(col1,'-k', 'Linewidth', 2 );
% plot(col2,'-.b', 'Linewidth', 2);

% plot([0 1800], [3000 3000], '--k', 'Linewidth', 1 );
% plot([0 750], [3984 3984], '-.b', 'Linewidth', 1 );

legend('velocity');
hold off;
xlabel('discrete time');


subplot(2,2,2);
hold on;
plot(col2,'-b', 'Linewidth', 2 );  %Qualitative/ negative 
plot(COL2,'-.g', 'Linewidth', 2);  %Qualitative/ postitive 
legend('Qualitative negative', 'Qualitative positive');

hold off;
%legend('torque','speed', 'Qualitative negative', 'Qualitative positive', 'Quantitative negative','Quantitative positive', 'MAX negative','MAX positive');
xlabel('discrete time');


subplot(2,2,4);
hold on;
plot(col2Q,'-b', 'Linewidth', 2 );  %Quantitative/ negative 
plot(COL2Q,'-.g', 'Linewidth', 2);  %Quantitative/ postitive 
legend('Quantitative negative','Quantitative positive');

hold off;
%legend('torque','speed', 'Qualitative negative', 'Qualitative positive', 'Quantitative negative','Quantitative positive', 'MAX negative','MAX positive');
xlabel('discrete time','FontSize', 18);

subplot(2,2,3);
hold on;
plot(col2QMAX,'-b', 'Linewidth', 2 );  %MAX/ negative  
plot(COL2QMAX,'-.g', 'Linewidth', 2);  %MAX/ postitive
legend('MAX negative','MAX positive');

hold off;
%legend('torque','speed', 'Qualitative negative', 'Qualitative positive', 'Quantitative negative','Quantitative positive', 'MAX negative','MAX positive');
xlabel('discrete time','FontSize', 18);





%C = textscan(fileID, '%s',753);


==> evaluation/alena_benchmark/plotfromfile2.m <==
close all;
clear;

Array = csvread('req3\Qualitative\negRho.txt');
%inputs
col1 = Array(:, 1);
%QUALITATIVE
col3 = Array(:, 2);
col3 = -(col3);

Array = csvread('req3\Qualitative\posRho.txt');
COL3 = Array(:, 2);

%QUANTITATIVE
Array = csvread('req3\Quantitative\negRho.txt');
col3Q = Array(:, 2);
col3Q = -(col3Q);

Array = csvread('req3\Quantitative\posRho.txt');
COL3Q = Array(:, 2);


%MAX
Array = csvread('req3\MAX\negRho.txt');
col3QMAX = Array(:, 2);
col3QMAX = -(col3QMAX);

Array = csvread('req3\MAX\posRho.txt');
COL3QMAX = Array(:, 2);






subplot(2,1,1); %plot inputs

hold on;
plot(col1,'-k', 'Linewidth', 2 );
% plot(col2,'-.b', 'Linewidth', 2);

%plot([0 1800], [3000 3000], '--k', 'Linewidth', 1 );
% plot([0 750], [3984 3984], '-.b', 'Linewidth', 1 );

ylabel('velocity','FontSize', 18);
hold off;
xlabel('discrete time','FontSize', 18);


subplot(2,1,2);
hold on;

col3 = col3 + COL3;
 %col3 = col3.*2000;  %scaled by 2k
col3Q = col3Q + COL3Q;
 %col3Q = col3Q/8.; %downscaled by 4
col3QMAX = col3QMAX + COL3QMAX;

plot(col3,'-r', 'Linewidth', 2 );  %Qualitative/ negative
plot(col3Q,'--k', 'Linewidth', 2 );  %Quantitative/ negative 
plot(col3QMAX,'-.b', 'Linewidth', 2 );  %MAX/ negative

legend({' Boolean (Qualitative) ',' Tropical (Quantitative) ', ' MinMax (\infty-norm) '},'FontSize',18)
xlabel('discrete time','FontSize', 18);
ylabel('robustness degree','FontSize', 18);


hold off;




%C = textscan(fileID, '%s',753);


==> evaluation/automotive_benchmark/plotfromfile2.m <==
close all;
clear;

Array = csvread('FI2\Qualitative\negativeRobustnessFI2.txt');
%inputs
col1 = Array(:, 1);
col2 = Array(:, 2);
%QUALITATIVE
col3 = Array(:, 3);
col3 = -(col3);

Array = csvread('FI2\Qualitative\positiveRobustnessFI2.txt');
COL3 = Array(:, 3);

%QUANTITATIVE
Array = csvread('FI2\Quantitative\negativeRobustnessFI2.txt');
col3Q = Array(:, 3);
col3Q = -(col3Q);

Array = csvread('FI2\Quantitative\positiveRobustnessFI2.txt');
COL3Q = Array(:, 3);


%MAX
Array = csvread('FI2\MAX\negativeRobustnessFI2.txt');
col3QMAX = Array(:, 3);
col3QMAX = -(col3QMAX);

Array = csvread('FI2\MAX\positiveRobustnessFI2.txt');
COL3QMAX = Array(:, 3);






subplot(2,1,1); %plot inputs

hold on;
plot(col1,'-r', 'Linewidth', 2 );
plot(col2,'-.b', 'Linewidth', 2);

plot([0 750], [4500 4500], '-r', 'Linewidth', 1 );
plot([0 750], [3984 3984], '-.b', 'Linewidth', 1 );

legend({' torque ',' speed '},'FontSize',18)

hold off;
xlabel('discrete time');


subplot(2,1,2);
hold on;

col3 = col3 + COL3;
col3 = col3.*1000;
col3Q = col3Q + COL3Q;
col3QMAX = col3QMAX + COL3QMAX;

plot(col3,'-r', 'Linewidth', 2 );  %Qualitative/ negative
plot(col3Q,'--k', 'Linewidth', 2 );  %Quantitative/ negative 
plot(col3QMAX,'-.b', 'Linewidth', 2 );  %MAX/ negative

legend({' Boolean (Qualitative) ',' Tropical (Quantitative) ', ' MinMax (\infty-norm) '},'FontSize',18)

xlabel('discrete time','FontSize',18);
ylabel('robustness acceleration','FontSize',18);

hold off;




%C = textscan(fileID, '%s',753);


==> evaluation/plotfromfile.m <==
close all;
clear;

Array = csvread('FI2\Qualitative\negativeRobustnessFI2.txt');
%inputs
col1 = Array(:, 1);
col2 = Array(:, 2);
%QUALITATIVE
col3 = Array(:, 3);
col3 = -(col3);

Array = csvread('FI2\Qualitative\positiveRobustnessFI2.txt');
COL3 = Array(:, 3);

%QUANTITATIVE
Array = csvread('FI2\Quantitative\negativeRobustnessFI2.txt');
col3Q = Array(:, 3);
col3Q = -(col3Q);

Array = csvread('FI2\Quantitative\positiveRobustnessFI2.txt');
COL3Q = Array(:, 3);


%MAX
Array = csvread('FI2\MAX\negativeRobustnessFI2.txt');
col3QMAX = Array(:, 3);
col3QMAX = -(col3QMAX);

Array = csvread('FI2\MAX\positiveRobustnessFI2.txt');
COL3QMAX = Array(:, 3);



subplot(2,2,1);

hold on;
plot(col1,'-r', 'Linewidth', 2 );
plot(col2,'-.b', 'Linewidth', 2);

plot([0 750], [4500 4500], '-r', 'Linewidth', 1 );
plot([0 750], [3984 3984], '-.b', 'Linewidth', 1 );

legend('torque','speed');
hold off;
xlabel('discrete time');


subplot(2,2,2);
hold on;
plot(col3,'-b', 'Linewidth', 2 );  %Qualitative/ negative 
plot(COL3,'-.g', 'Linewidth', 2);  %Qualitative/ postitive 
legend('Qualitative negative', 'Qualitative positive');

hold off;
%legend('torque','speed', 'Qualitative negative', 'Qualitative positive', 'Quantitative negative','Quantitative positive', 'MAX negative','MAX positive');
xlabel('discrete time');


subplot(2,2,4);
hold on;
plot(col3Q,'-b', 'Linewidth', 2 );  %Quantitative/ negative 
plot(COL3Q,'-.g', 'Linewidth', 2);  %Quantitative/ postitive 
legend('Quantitative negative','Quantitative positive');

hold off;
%legend('torque','speed', 'Qualitative negative', 'Qualitative positive', 'Quantitative negative','Quantitative positive', 'MAX negative','MAX positive');
xlabel('discrete time');

subplot(2,2,3);
hold on;
plot(col3QMAX,'-b', 'Linewidth', 2 );  %MAX/ negative  
plot(COL3QMAX,'-.g', 'Linewidth', 2);  %MAX/ postitive
legend('MAX negative','MAX positive');

hold off;
%legend('torque','speed', 'Qualitative negative', 'Qualitative positive', 'Quantitative negative','Quantitative positive', 'MAX negative','MAX positive');
xlabel('discrete time');





%C = textscan(fileID, '%s',753);


==> evaluation/plotfromfile2.m <==
close all;
clear;

Array = csvread('FI2\Qualitative\negativeRobustnessFI2.txt');
%inputs
col1 = Array(:, 1);
col2 = Array(:, 2);
%QUALITATIVE
col3 = Array(:, 3);
col3 = -(col3);

Array = csvread('FI2\Qualitative\positiveRobustnessFI2.txt');
COL3 = Array(:, 3);

%QUANTITATIVE
Array = csvread('FI2\Quantitative\negativeRobustnessFI2.txt');
col3Q = Array(:, 3);
col3Q = -(col3Q);

Array = csvread('FI2\Quantitative\positiveRobustnessFI2.txt');
COL3Q = Array(:, 3);


%MAX
Array = csvread('FI2\MAX\negativeRobustnessFI2.txt');
col3QMAX = Array(:, 3);
col3QMAX = -(col3QMAX);

Array = csvread('FI2\MAX\positiveRobustnessFI2.txt');
COL3QMAX = Array(:, 3);






subplot(2,1,1); %plot inputs

hold on;
plot(col1,'-r', 'Linewidth', 2 );
plot(col2,'-.b', 'Linewidth', 2);

plot([0 750], [4500 4500], '-r', 'Linewidth', 1 );
plot([0 750], [3984 3984], '-.b', 'Linewidth', 1 );

legend('torque','speed');
hold off;
xlabel('discrete time');


subplot(2,1,2);
hold on;

col3 = col3 + COL3;
col3 = col3.*1000;
col3Q = col3Q + COL3Q;
col3QMAX = col3QMAX + COL3QMAX;

plot(col3,'-r', 'Linewidth', 2 );  %Qualitative/ negative
plot(col3Q,'--g', 'Linewidth', 2 );  %Quantitative/ negative 
plot(col3QMAX,'-.b', 'Linewidth', 2 );  %MAX/ negative

legend('Qualitative','Quantitative', 'MAX');
xlabel('discrete time');

hold off;




%C = textscan(fileID, '%s',753);

